High-Statistics Measurement of Antineutrino Quasielastic-like scattering at $E_\nu \sim$ 6~GeV on a Hydrocarbon Target

We present measurements of the cross section for anti-neutrino charged-current quasielastic-like scattering on hydrocarbon using the medium energy (ME) NuMI wide-band neutrino beam peaking at $<E_{\nu}>\sim 6$ GeV. The cross section measurements are presented as a function of the longitudinal momentum ($p_{||}$) and transverse momentum ($p_{T}$) of the final state muon. This work complements our previously reported high statistics measurement in the neutrino channel and extends the previous anti-neutrino measurement made in the low energy (LE) beam at neutrino energy($<E_{\nu}>$) $\sim$ 3.5 GeV to $p_{T}$ of 2.5 GeV/c. Current theoretical models do not completely describe the data in this previously unexplored high $p_{T}$ region. The single differential cross section as a function of four momentum transfer ($Q^{2}_{QE}$) now extends to 4 GeV$^2$ with high statistics. The cross section as a function of $Q^{2}_{QE}$ shows that the tuned simulations developed by the MINERvA collaboration that agreed well with the low energy beam measurements do not agree as well with the medium energy beam measurements. Newer neutrino interaction models such as the GENIE 3 tunes are better able to simulate the high $Q^{2}_{QE}$.

==> true_enu_ErrorSummary.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void true_enu_ErrorSummary()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Sat Apr  8 21:21:50 2023) by ROOT version 6.26/06
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",0,53,750,750);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(-0.7857142,-0.03487947,17.78571,0.1976503);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLeftMargin(0.15);
   c1_n2->SetRightMargin(0.15);
   c1_n2->SetBottomMargin(0.15);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   Double_t xAxis1[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *h_total_err_errSum_4751__1 = new TH1D("h_total_err_errSum_4751__1","#E_{u QE} (GeV) vs #Q^{2}",12, xAxis1);
   h_total_err_errSum_4751__1->SetBinContent(1,0.1060898);
   h_total_err_errSum_4751__1->SetBinContent(2,0.08305483);
   h_total_err_errSum_4751__1->SetBinContent(3,0.07194267);
   h_total_err_errSum_4751__1->SetBinContent(4,0.07115823);
   h_total_err_errSum_4751__1->SetBinContent(5,0.07257172);
   h_total_err_errSum_4751__1->SetBinContent(6,0.07329339);
   h_total_err_errSum_4751__1->SetBinContent(7,0.06850888);
   h_total_err_errSum_4751__1->SetBinContent(8,0.07076509);
   h_total_err_errSum_4751__1->SetBinContent(9,0.08765758);
   h_total_err_errSum_4751__1->SetBinContent(10,0.1048129);
   h_total_err_errSum_4751__1->SetBinContent(11,0.1178151);
   h_total_err_errSum_4751__1->SetBinContent(12,0.102477);
   h_total_err_errSum_4751__1->SetMinimum(0);
   h_total_err_errSum_4751__1->SetMaximum(0.20);
   h_total_err_errSum_4751__1->SetEntries(14);
   h_total_err_errSum_4751__1->SetStats(0);
   h_total_err_errSum_4751__1->SetLineWidth(3);
   h_total_err_errSum_4751__1->SetMarkerStyle(20);
   h_total_err_errSum_4751__1->GetXaxis()->SetTitle(" E_{#nu} (GeV)");
   h_total_err_errSum_4751__1->GetXaxis()->CenterTitle(true);
   h_total_err_errSum_4751__1->GetXaxis()->SetNdivisions(509);
   h_total_err_errSum_4751__1->GetXaxis()->SetLabelFont(42);
   h_total_err_errSum_4751__1->GetXaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751__1->GetXaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751__1->GetXaxis()->SetTitleOffset(1.15);
   h_total_err_errSum_4751__1->GetYaxis()->SetTitle("Fractional Uncertainty");
   h_total_err_errSum_4751__1->GetYaxis()->SetLabelFont(42);
   h_total_err_errSum_4751__1->GetYaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751__1->GetYaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751__1->GetYaxis()->SetTitleOffset(1.2);
   h_total_err_errSum_4751__1->GetZaxis()->SetLabelFont(42);
   h_total_err_errSum_4751__1->GetZaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751__1->GetZaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751__1->GetZaxis()->SetTitleOffset(0.75);
   h_total_err_errSum_4751__1->Draw("HIST");
   Double_t xAxis2[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *this_stat_err_4783__2 = new TH1D("this_stat_err_4783__2","#E_{u QE} (GeV) vs #Q^{2}",12, xAxis2);
   this_stat_err_4783__2->SetBinContent(1,0.01841489);
   this_stat_err_4783__2->SetBinContent(2,0.0131752);
   this_stat_err_4783__2->SetBinContent(3,0.01155027);
   this_stat_err_4783__2->SetBinContent(4,0.01079749);
   this_stat_err_4783__2->SetBinContent(5,0.01071433);
   this_stat_err_4783__2->SetBinContent(6,0.01095721);
   this_stat_err_4783__2->SetBinContent(7,0.009694756);
   this_stat_err_4783__2->SetBinContent(8,0.009664797);
   this_stat_err_4783__2->SetBinContent(9,0.009759106);
   this_stat_err_4783__2->SetBinContent(10,0.01184557);
   this_stat_err_4783__2->SetBinContent(11,0.01558661);
   this_stat_err_4783__2->SetBinContent(12,0.01870514);
   this_stat_err_4783__2->SetEntries(28);
   this_stat_err_4783__2->SetStats(0);
   this_stat_err_4783__2->SetLineColor(12);
   this_stat_err_4783__2->SetLineStyle(2);
   this_stat_err_4783__2->SetLineWidth(3);
   this_stat_err_4783__2->SetMarkerStyle(20);
   this_stat_err_4783__2->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   this_stat_err_4783__2->GetXaxis()->SetLabelFont(42);
   this_stat_err_4783__2->GetXaxis()->SetLabelSize(0.05);
   this_stat_err_4783__2->GetXaxis()->SetTitleSize(0.06);
   this_stat_err_4783__2->GetXaxis()->SetTitleOffset(1.15);
   this_stat_err_4783__2->GetYaxis()->SetLabelFont(42);
   this_stat_err_4783__2->GetYaxis()->SetLabelSize(0.05);
   this_stat_err_4783__2->GetYaxis()->SetTitleSize(0.06);
   this_stat_err_4783__2->GetYaxis()->SetTitleOffset(1.2);
   this_stat_err_4783__2->GetZaxis()->SetLabelFont(42);
   this_stat_err_4783__2->GetZaxis()->SetLabelSize(0.05);
   this_stat_err_4783__2->GetZaxis()->SetTitleSize(0.06);
   this_stat_err_4783__2->GetZaxis()->SetTitleOffset(0.75);
   this_stat_err_4783__2->Draw("HIST SAME");
   Double_t xAxis3[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_GENIE_AhtBY__3 = new TH1D("tmp_vertError_GENIE_AhtBY__3","true_Xsection_x_d_GENIE_AhtBY",12, xAxis3);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(1,0.01745149);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(2,0.01313469);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(3,0.01385196);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(4,0.01533509);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(5,0.01680862);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(6,0.01815838);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(7,0.01858636);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(8,0.02290564);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(9,0.02608116);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(10,0.02652245);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(11,0.02271929);
   tmp_vertError_GENIE_AhtBY__3->SetBinContent(12,0.01779444);
   tmp_vertError_GENIE_AhtBY__3->SetEntries(266);
   tmp_vertError_GENIE_AhtBY__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   tmp_vertError_GENIE_AhtBY__3->SetLineColor(ci);
   tmp_vertError_GENIE_AhtBY__3->SetLineWidth(3);
   tmp_vertError_GENIE_AhtBY__3->SetMarkerStyle(20);
   tmp_vertError_GENIE_AhtBY__3->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_GENIE_AhtBY__3->GetXaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AhtBY__3->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AhtBY__3->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AhtBY__3->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_GENIE_AhtBY__3->GetYaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AhtBY__3->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AhtBY__3->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AhtBY__3->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_GENIE_AhtBY__3->GetZaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AhtBY__3->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AhtBY__3->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AhtBY__3->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_GENIE_AhtBY__3->Draw("HIST SAME");
   Double_t xAxis4[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_GENIE_AGKYxF1pi__4 = new TH1D("tmp_vertError_GENIE_AGKYxF1pi__4","true_Xsection_x_d_GENIE_AGKYxF1pi",12, xAxis4);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(1,0.01059247);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(2,0.005932184);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(3,0.005724943);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(4,0.006327552);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(5,0.008242283);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(6,0.008731495);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(7,0.01133582);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(8,0.01495847);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(9,0.01833965);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(10,0.02004322);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(11,0.01734324);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetBinContent(12,0.01328624);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetEntries(196);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   tmp_vertError_GENIE_AGKYxF1pi__4->SetLineColor(ci);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetLineWidth(3);
   tmp_vertError_GENIE_AGKYxF1pi__4->SetMarkerStyle(20);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_GENIE_AGKYxF1pi__4->GetXaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetYaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetZaxis()->SetLabelFont(42);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_GENIE_AGKYxF1pi__4->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_GENIE_AGKYxF1pi__4->Draw("HIST SAME");
   Double_t xAxis5[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_Flux__5 = new TH1D("tmp_vertError_Flux__5","true_Xsection_x_d_Flux",12, xAxis5);
   tmp_vertError_Flux__5->SetBinContent(1,0.06279795);
   tmp_vertError_Flux__5->SetBinContent(2,0.05771118);
   tmp_vertError_Flux__5->SetBinContent(3,0.05410282);
   tmp_vertError_Flux__5->SetBinContent(4,0.05489421);
   tmp_vertError_Flux__5->SetBinContent(5,0.05710502);
   tmp_vertError_Flux__5->SetBinContent(6,0.05607597);
   tmp_vertError_Flux__5->SetBinContent(7,0.05212473);
   tmp_vertError_Flux__5->SetBinContent(8,0.04745662);
   tmp_vertError_Flux__5->SetBinContent(9,0.04912445);
   tmp_vertError_Flux__5->SetBinContent(10,0.05848099);
   tmp_vertError_Flux__5->SetBinContent(11,0.07224302);
   tmp_vertError_Flux__5->SetBinContent(12,0.06686703);
   tmp_vertError_Flux__5->SetEntries(14);
   tmp_vertError_Flux__5->SetStats(0);

   ci = TColor::GetColor("#9966ff");
   tmp_vertError_Flux__5->SetLineColor(ci);
   tmp_vertError_Flux__5->SetLineWidth(3);
   tmp_vertError_Flux__5->SetMarkerStyle(20);
   tmp_vertError_Flux__5->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_Flux__5->GetXaxis()->SetLabelFont(42);
   tmp_vertError_Flux__5->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_Flux__5->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_Flux__5->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_Flux__5->GetYaxis()->SetLabelFont(42);
   tmp_vertError_Flux__5->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_Flux__5->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_Flux__5->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_Flux__5->GetZaxis()->SetLabelFont(42);
   tmp_vertError_Flux__5->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_Flux__5->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_Flux__5->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_Flux__5->Draw("HIST SAME");
   Double_t xAxis6[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_GEANT_Neutron__6 = new TH1D("tmp_vertError_GEANT_Neutron__6","true_Xsection_x_d_GEANT_Neutron",12, xAxis6);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(1,0.02646767);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(2,0.03341119);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(3,0.03308203);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(4,0.03297629);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(5,0.03267258);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(6,0.0344059);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(7,0.03333146);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(8,0.03341899);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(9,0.03242524);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(10,0.03424434);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(11,0.03543788);
   tmp_vertError_GEANT_Neutron__6->SetBinContent(12,0.03430954);
   tmp_vertError_GEANT_Neutron__6->SetEntries(42);
   tmp_vertError_GEANT_Neutron__6->SetStats(0);
   tmp_vertError_GEANT_Neutron__6->SetLineColor(219);
   tmp_vertError_GEANT_Neutron__6->SetLineWidth(3);
   tmp_vertError_GEANT_Neutron__6->SetMarkerStyle(20);
   tmp_vertError_GEANT_Neutron__6->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_GEANT_Neutron__6->GetXaxis()->SetLabelFont(42);
   tmp_vertError_GEANT_Neutron__6->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_GEANT_Neutron__6->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_GEANT_Neutron__6->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_GEANT_Neutron__6->GetYaxis()->SetLabelFont(42);
   tmp_vertError_GEANT_Neutron__6->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_GEANT_Neutron__6->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_GEANT_Neutron__6->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_GEANT_Neutron__6->GetZaxis()->SetLabelFont(42);
   tmp_vertError_GEANT_Neutron__6->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_GEANT_Neutron__6->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_GEANT_Neutron__6->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_GEANT_Neutron__6->Draw("HIST SAME");
   Double_t xAxis7[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_Low_Recoil_2p2h_Tune__7 = new TH1D("tmp_vertError_Low_Recoil_2p2h_Tune__7","true_Xsection_x_d_Low_Recoil_2p2h_Tune",12, xAxis7);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(1,0.006900071);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(2,0.004188097);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(3,0.005666409);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(4,0.006538953);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(5,0.005144799);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(6,0.003694426);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(7,0.003991937);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(8,0.004115659);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(9,0.004749557);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(10,0.003370146);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(11,0.004646874);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetBinContent(12,0.007681855);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetEntries(14);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetStats(0);

   ci = TColor::GetColor("#660000");
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetLineColor(ci);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetLineWidth(3);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->SetMarkerStyle(20);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetXaxis()->SetLabelFont(42);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetYaxis()->SetLabelFont(42);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetZaxis()->SetLabelFont(42);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_Low_Recoil_2p2h_Tune__7->Draw("HIST SAME");
   Double_t xAxis8[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_BeamAngleX__8 = new TH1D("tmp_vertError_BeamAngleX__8","true_Xsection_x_d_BeamAngleX",12, xAxis8);
   tmp_vertError_BeamAngleX__8->SetBinContent(1,0.07552502);
   tmp_vertError_BeamAngleX__8->SetBinContent(2,0.04391405);
   tmp_vertError_BeamAngleX__8->SetBinContent(3,0.02524694);
   tmp_vertError_BeamAngleX__8->SetBinContent(4,0.02013156);
   tmp_vertError_BeamAngleX__8->SetBinContent(5,0.01816439);
   tmp_vertError_BeamAngleX__8->SetBinContent(6,0.0196125);
   tmp_vertError_BeamAngleX__8->SetBinContent(7,0.01413266);
   tmp_vertError_BeamAngleX__8->SetBinContent(8,0.02624151);
   tmp_vertError_BeamAngleX__8->SetBinContent(9,0.05467942);
   tmp_vertError_BeamAngleX__8->SetBinContent(10,0.0710634);
   tmp_vertError_BeamAngleX__8->SetBinContent(11,0.07894084);
   tmp_vertError_BeamAngleX__8->SetBinContent(12,0.06268882);
   tmp_vertError_BeamAngleX__8->SetEntries(98);
   tmp_vertError_BeamAngleX__8->SetStats(0);

   ci = TColor::GetColor("#ff9900");
   tmp_vertError_BeamAngleX__8->SetLineColor(ci);
   tmp_vertError_BeamAngleX__8->SetLineWidth(3);
   tmp_vertError_BeamAngleX__8->SetMarkerStyle(20);
   tmp_vertError_BeamAngleX__8->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_BeamAngleX__8->GetXaxis()->SetLabelFont(42);
   tmp_vertError_BeamAngleX__8->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_BeamAngleX__8->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_BeamAngleX__8->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_BeamAngleX__8->GetYaxis()->SetLabelFont(42);
   tmp_vertError_BeamAngleX__8->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_BeamAngleX__8->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_BeamAngleX__8->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_BeamAngleX__8->GetZaxis()->SetLabelFont(42);
   tmp_vertError_BeamAngleX__8->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_BeamAngleX__8->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_BeamAngleX__8->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_BeamAngleX__8->Draw("HIST SAME");
   Double_t xAxis9[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_MINOS_Reconstruction_Efficiency__9 = new TH1D("tmp_vertError_MINOS_Reconstruction_Efficiency__9","true_Xsection_x_d_MINOS_Reconstruction_Efficiency",12, xAxis9);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(1,0.006842333);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(2,0.006530304);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(3,0.006405602);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(4,0.006377687);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(5,0.006340772);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(6,0.006411486);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(7,0.006314843);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(8,0.006327292);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(9,0.006331614);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(10,0.006316953);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(11,0.006268967);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetBinContent(12,0.006254571);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetEntries(14);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetStats(0);

   ci = TColor::GetColor("#cc79a7");
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetLineColor(ci);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetLineWidth(3);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->SetMarkerStyle(20);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetXaxis()->SetLabelFont(42);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetYaxis()->SetLabelFont(42);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetZaxis()->SetLabelFont(42);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_MINOS_Reconstruction_Efficiency__9->Draw("HIST SAME");
   Double_t xAxis10[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *tmp_vertError_response_em__10 = new TH1D("tmp_vertError_response_em__10","true_Xsection_x_d_response_em",12, xAxis10);
   tmp_vertError_response_em__10->SetBinContent(1,0.01101104);
   tmp_vertError_response_em__10->SetBinContent(2,0.01023933);
   tmp_vertError_response_em__10->SetBinContent(3,0.009987347);
   tmp_vertError_response_em__10->SetBinContent(4,0.009543297);
   tmp_vertError_response_em__10->SetBinContent(5,0.009246919);
   tmp_vertError_response_em__10->SetBinContent(6,0.009187026);
   tmp_vertError_response_em__10->SetBinContent(7,0.007363044);
   tmp_vertError_response_em__10->SetBinContent(8,0.007904864);
   tmp_vertError_response_em__10->SetBinContent(9,0.008098504);
   tmp_vertError_response_em__10->SetBinContent(10,0.007939018);
   tmp_vertError_response_em__10->SetBinContent(11,0.007910907);
   tmp_vertError_response_em__10->SetBinContent(12,0.008067983);
   tmp_vertError_response_em__10->SetEntries(56);
   tmp_vertError_response_em__10->SetStats(0);

   ci = TColor::GetColor("#cc6600");
   tmp_vertError_response_em__10->SetLineColor(ci);
   tmp_vertError_response_em__10->SetLineWidth(3);
   tmp_vertError_response_em__10->SetMarkerStyle(20);
   tmp_vertError_response_em__10->GetXaxis()->SetTitle(" E_{u QE} (GeV)");
   tmp_vertError_response_em__10->GetXaxis()->SetLabelFont(42);
   tmp_vertError_response_em__10->GetXaxis()->SetLabelSize(0.05);
   tmp_vertError_response_em__10->GetXaxis()->SetTitleSize(0.06);
   tmp_vertError_response_em__10->GetXaxis()->SetTitleOffset(1.15);
   tmp_vertError_response_em__10->GetYaxis()->SetLabelFont(42);
   tmp_vertError_response_em__10->GetYaxis()->SetLabelSize(0.05);
   tmp_vertError_response_em__10->GetYaxis()->SetTitleSize(0.06);
   tmp_vertError_response_em__10->GetYaxis()->SetTitleOffset(1.2);
   tmp_vertError_response_em__10->GetZaxis()->SetLabelFont(42);
   tmp_vertError_response_em__10->GetZaxis()->SetLabelSize(0.05);
   tmp_vertError_response_em__10->GetZaxis()->SetTitleSize(0.06);
   tmp_vertError_response_em__10->GetZaxis()->SetTitleOffset(0.75);
   tmp_vertError_response_em__10->Draw("HIST SAME");
   
  TLegend *leg = new TLegend(0.429,0.458,0.825,0.89,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_total_err_errSum_4751","Total Uncertainty","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("this_stat_err_4783","Statistical","l");
   entry->SetLineColor(12);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_GENIE_AhtBY","Cross Section Models","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_GENIE_AGKYxF1pi","FSI Models","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_Flux","Flux","l");

   ci = TColor::GetColor("#9966ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_GEANT_Neutron","GEANT","l");
   entry->SetLineColor(219);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_Low_Recoil_2p2h_Tune","Low Recoil Fits","l");

   ci = TColor::GetColor("#660000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_BeamAngleX","Muon Reconstruction","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_MINOS_Reconstruction_Efficiency","Normalization","l");

   ci = TColor::GetColor("#cc79a7");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmp_vertError_response_em","Recoil Reconstruction","l");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis11[13] = {2, 2.5, 3, 3.5, 4, 4.5, 5, 6, 7, 8, 9, 10, 15}; 
   
   TH1D *h_total_err_errSum_4751_copy__11 = new TH1D("h_total_err_errSum_4751_copy__11","#E_{u QE} (GeV) vs #Q^{2}",12, xAxis11);
   h_total_err_errSum_4751_copy__11->SetBinContent(1,0.1060898);
   h_total_err_errSum_4751_copy__11->SetBinContent(2,0.08305483);
   h_total_err_errSum_4751_copy__11->SetBinContent(3,0.07194267);
   h_total_err_errSum_4751_copy__11->SetBinContent(4,0.07115823);
   h_total_err_errSum_4751_copy__11->SetBinContent(5,0.07257172);
   h_total_err_errSum_4751_copy__11->SetBinContent(6,0.07329339);
   h_total_err_errSum_4751_copy__11->SetBinContent(7,0.06850888);
   h_total_err_errSum_4751_copy__11->SetBinContent(8,0.07076509);
   h_total_err_errSum_4751_copy__11->SetBinContent(9,0.08765758);
   h_total_err_errSum_4751_copy__11->SetBinContent(10,0.1048129);
   h_total_err_errSum_4751_copy__11->SetBinContent(11,0.1178151);
   h_total_err_errSum_4751_copy__11->SetBinContent(12,0.102477);
   h_total_err_errSum_4751_copy__11->SetMinimum(0);
   h_total_err_errSum_4751_copy__11->SetMaximum(0.1767227);
   h_total_err_errSum_4751_copy__11->SetEntries(14);
   h_total_err_errSum_4751_copy__11->SetDirectory(0);
   h_total_err_errSum_4751_copy__11->SetStats(0);
   h_total_err_errSum_4751_copy__11->SetLineWidth(3);
   h_total_err_errSum_4751_copy__11->SetMarkerStyle(20);
  h_total_err_errSum_4751_copy__11->GetXaxis()->SetTitle(" E_{#nu} (GeV)");
   h_total_err_errSum_4751_copy__11->GetXaxis()->CenterTitle(true);
   h_total_err_errSum_4751_copy__11->GetXaxis()->SetNdivisions(509);
   h_total_err_errSum_4751_copy__11->GetXaxis()->SetLabelFont(42);
   h_total_err_errSum_4751_copy__11->GetXaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751_copy__11->GetXaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751_copy__11->GetXaxis()->SetTitleOffset(1.15);
   h_total_err_errSum_4751_copy__11->GetYaxis()->SetTitle("Fractional Uncertainty");
   h_total_err_errSum_4751_copy__11->GetYaxis()->SetLabelFont(42);
   h_total_err_errSum_4751_copy__11->GetYaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751_copy__11->GetYaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751_copy__11->GetYaxis()->SetTitleOffset(1.2);
   h_total_err_errSum_4751_copy__11->GetZaxis()->SetLabelFont(42);
   h_total_err_errSum_4751_copy__11->GetZaxis()->SetLabelSize(0.05);
   h_total_err_errSum_4751_copy__11->GetZaxis()->SetTitleSize(0.06);
   h_total_err_errSum_4751_copy__11->GetZaxis()->SetTitleOffset(0.75);
   h_total_err_errSum_4751_copy__11->Draw("sameaxis");
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}

